EMG Tokenization Preserves Movement Information at a Fraction of the Bitrate

Wireless electromyography (EMG) interfaces must balance electrode coverage against transmission bandwidth. Here, we show that compact EMG tokens substantially reduce payload while retaining information for three-dimensional hand-pose decoding. We evaluate two causal tokenizers fitted without pose labels: an encoder pretrained to reconstruct EMG spectra and one based on SPAR, an engineered spectral-spatial representation of neighbouring electrodes. In personalized, within-session experiments with 320-channel EMG from nine participants, we compare tokenized and continuous features using matched decoder architectures and training procedures. Averaged across decoders, tokenization changed mean error by +0.01 mm for SPAR (95% confidence interval: -0.12 to 0.14) and +0.45 mm for the learned representation (0.10 to 0.82). Both increases met a 1 mm non-inferiority criterion. Stored token arrays reduced payloads 41-fold relative to raw EMG and 36-fold relative to continuous SPAR features. On sampled windows of the public emg2pose benchmark's test partition, absolute differences in mean error between learned tokens and continuous features were below 0.05 mm across 176 participants and in the subset of 20 participants unseen during training. Electrode coverage, calibration, and unseen recordings affected SPAR decoding more than quantization did. In a computational benchmark, optimized SPAR generated tokens for 63 channels within 20 ms on a Cortex-M55 microcontroller. These findings support tokenization as a compact interface between wearable sensing and movement decoding, allowing decoders to be updated while the wearable encoder and transmitted representation remain fixed.

==> anc/SD1_operating_points.csv <==
channels,representation,mean_error_mm,stored_array_kB_s,packed_token_kB_s,codebook_KiB,sender_tokenization_ms_per_channel,sender_including_preprocessing_ms_per_channel,receiver_tensor_MB,scope
320,Continuous SPAR,10.946,1152,,0,,0.235,2.8,Continuous feature extraction; no code search
320,SPAR (1024 codes),10.812,32,20,72,0.32,0.32,2.9,Optimized SPAR; payload-only estimate
320,SPAR (64 codes),11.029,32,12,4.5,,,2.8,Separate fit; continuous reference 10.892 mm
320,Continuous learned,12.987,16384,,0,,,2.8,Receiver memory from FP32 counts
320,Learned tokens,13.214,32,20,1024,96,96,3.9,Sender timing measured for one channel only; receiver memory from counts
63,Continuous SPAR,12.368,227,,0,,0.235,2.8,Offline refit; sender frontend benchmark uses 320-channel constants
63,SPAR tokens,12.465,6.3,3.9,72,0.32,0.32,2.9,"Offline refit; timing uses 320-channel constants, not refitted constants"
42,Raw int16 / adapted CNN,15.04,172,,0,,,30.0,First 42 electrodes; other CNN inputs zeroed


==> anc/SD2_hd_emg_comparisons.csv <==
comparison_id,role,alternative,reference,outcome,effect_mm,ci95_lower_mm,ci95_upper_mm,participants_alternative_higher,n_participants,p_vs_zero_unadjusted,claim_test,p_claim_holm4_margin_1mm,p_claim_holm4_margin_0p5mm,p_maxT76_sensitivity
HD01,descriptive,TCN / tokens (matched),CNN / matched,mean_pose_error,+0.541,-0.815,+1.585,7,9,0.3594,,,,0.9961
HD02,descriptive,TCN / features (matched),CNN / matched,mean_pose_error,+0.174,-1.047,+1.392,6,9,0.7188,,,,1.0000
HD03,descriptive,Transformer / tokens (matched),CNN / matched,mean_pose_error,+4.922,+2.959,+6.663,8,9,0.0078,,,,0.0117
HD04,descriptive,Transformer / features (matched),CNN / matched,mean_pose_error,+4.477,+2.441,+6.522,8,9,0.0078,,,,0.0273
HD05,descriptive,Proposed / learned tokens,CNN / matched,mean_pose_error,-1.257,-2.226,-0.656,0,9,0.0039,,,,0.2305
HD06,descriptive,Proposed / learned features,CNN / matched,mean_pose_error,-1.483,-2.409,-0.925,0,9,0.0039,,,,0.1016
HD07,descriptive,Qwen / bypass tokens,CNN / matched,mean_pose_error,+2.144,+0.289,+3.640,8,9,0.0312,,,,0.2773
HD08,descriptive,Qwen / random tokens,CNN / matched,mean_pose_error,+4.669,+2.282,+6.551,8,9,0.0078,,,,0.0508
HD09,descriptive,Qwen / pretrained tokens,CNN / matched,mean_pose_error,+3.775,+1.756,+5.604,8,9,0.0078,,,,0.0547
HD10,descriptive,Qwen / pretrained features,CNN / matched,mean_pose_error,+3.029,+0.887,+5.033,8,9,0.0156,,,,0.1484
HD11,descriptive,Small waveform CNN + TCN,CNN / matched,mean_pose_error,+6.443,+5.358,+7.477,9,9,0.0039,,,,0.0039
HD12,descriptive,Small TCN / tokens,CNN / matched,mean_pose_error,+4.064,+2.155,+5.893,9,9,0.0039,,,,0.0195
HD13,descriptive,Small TCN / features,CNN / matched,mean_pose_error,+2.871,+1.104,+4.600,8,9,0.0117,,,,0.0977
HD14,descriptive,Small Transformer / tokens,CNN / matched,mean_pose_error,+5.159,+3.011,+7.271,9,9,0.0039,,,,0.0117
HD15,descriptive,TCN / tokens (matched),CNN / adapted,mean_pose_error,+3.694,+2.377,+5.059,9,9,0.0039,,,,0.0078
HD16,descriptive,TCN / features (matched),CNN / adapted,mean_pose_error,+3.327,+2.058,+4.560,9,9,0.0039,,,,0.0117
HD17,descriptive,Transformer / tokens (matched),CNN / adapted,mean_pose_error,+8.074,+6.155,+10.091,9,9,0.0039,,,,0.0039
HD18,descriptive,Transformer / features (matched),CNN / adapted,mean_pose_error,+7.630,+5.443,+9.973,9,9,0.0039,,,,0.0078
HD19,descriptive,Proposed / learned tokens,CNN / adapted,mean_pose_error,+1.896,+0.854,+2.890,8,9,0.0078,,,,0.0703
HD20,descriptive,Proposed / learned features,CNN / adapted,mean_pose_error,+1.669,+0.660,+2.693,8,9,0.0078,,,,0.1016
HD21,descriptive,Qwen / bypass tokens,CNN / adapted,mean_pose_error,+5.296,+3.279,+7.306,9,9,0.0039,,,,0.0078
HD22,descriptive,Qwen / random tokens,CNN / adapted,mean_pose_error,+7.822,+5.265,+10.258,9,9,0.0039,,,,0.0078
HD23,descriptive,Qwen / pretrained tokens,CNN / adapted,mean_pose_error,+6.927,+4.864,+9.133,9,9,0.0039,,,,0.0078
HD24,descriptive,Qwen / pretrained features,CNN / adapted,mean_pose_error,+6.182,+3.744,+8.609,9,9,0.0039,,,,0.0078
HD25,descriptive,Small waveform CNN + TCN,CNN / adapted,mean_pose_error,+9.595,+8.195,+11.149,9,9,0.0039,,,,0.0039
HD26,descriptive,Small TCN / tokens,CNN / adapted,mean_pose_error,+7.216,+5.144,+9.474,9,9,0.0039,,,,0.0078
HD27,descriptive,Small TCN / features,CNN / adapted,mean_pose_error,+6.024,+4.073,+8.076,9,9,0.0039,,,,0.0078
HD28,descriptive,Small Transformer / tokens,CNN / adapted,mean_pose_error,+8.312,+6.061,+10.835,9,9,0.0039,,,,0.0078
HD29,descriptive,Proposed / learned tokens,Proposed / learned features,mean_pose_error,+0.226,+0.055,+0.419,7,9,0.0195,,,,0.2812
HD30,descriptive,TCN / tokens (matched),CNN / TBME retrained,mean_pose_error,+0.704,-1.715,+2.730,6,9,0.4961,,,,1.0000
HD31,descriptive,TCN / features (matched),CNN / TBME retrained,mean_pose_error,+0.337,-1.801,+2.284,6,9,0.7344,,,,1.0000
HD32,descriptive,Transformer / tokens (matched),CNN / TBME retrained,mean_pose_error,+5.085,+2.114,+7.348,8,9,0.0078,,,,0.0742
HD33,descriptive,Transformer / features (matched),CNN / TBME retrained,mean_pose_error,+4.640,+1.501,+7.289,8,9,0.0117,,,,0.1172
HD34,descriptive,Proposed / learned tokens,CNN / TBME retrained,mean_pose_error,-1.094,-3.329,+0.240,4,9,0.2188,,,,0.9648
HD35,descriptive,Proposed / learned features,CNN / TBME retrained,mean_pose_error,-1.320,-3.373,+0.044,3,9,0.0664,,,,0.8359
HD36,descriptive,Qwen / bypass tokens,CNN / TBME retrained,mean_pose_error,+2.307,-0.262,+4.151,8,9,0.0781,,,,0.5586
HD37,descriptive,Qwen / random tokens,CNN / TBME retrained,mean_pose_error,+4.832,+1.497,+7.352,8,9,0.0117,,,,0.1172
HD38,descriptive,Qwen / pretrained tokens,CNN / TBME retrained,mean_pose_error,+3.938,+1.171,+6.274,8,9,0.0195,,,,0.1406
HD39,descriptive,Qwen / pretrained features,CNN / TBME retrained,mean_pose_error,+3.192,+0.165,+5.634,8,9,0.0430,,,,0.3242
HD40,descriptive,Small waveform CNN + TCN,CNN / TBME retrained,mean_pose_error,+6.606,+4.692,+8.466,9,9,0.0039,,,,0.0078
HD41,descriptive,Small TCN / tokens,CNN / TBME retrained,mean_pose_error,+4.227,+1.708,+6.439,8,9,0.0117,,,,0.0820
HD42,descriptive,Small TCN / features,CNN / TBME retrained,mean_pose_error,+3.034,+0.380,+5.347,8,9,0.0352,,,,0.2852
HD43,descriptive,Small Transformer / tokens,CNN / TBME retrained,mean_pose_error,+5.322,+2.475,+7.915,8,9,0.0078,,,,0.0664
HD44,descriptive,CNN / matched,CNN / TBME retrained,mean_pose_error,+0.163,-0.978,+1.134,7,9,0.7383,,,,1.0000
HD45,descriptive,CNN / adapted,CNN / TBME retrained,mean_pose_error,-2.990,-4.608,-1.606,0,9,0.0039,,,,0.0625
HD46,descriptive,TCN / tokens (matched),TCN / features (matched),mean_pose_error,+0.367,-0.096,+0.838,6,9,0.1133,,,,0.7383
HD47,descriptive,Transformer / tokens (matched),Transformer / features (matched),mean_pose_error,+0.445,-0.430,+1.123,8,9,0.2461,,,,0.9844
HD48,descriptive,Qwen / pretrained tokens,Qwen / pretrained features,mean_pose_error,+0.745,+0.227,+1.293,8,9,0.0195,,,,0.1914
HD49,descriptive,Delta: TCN (matched),Delta: Proposed (learned),signed_quantization_effect,+0.140,-0.336,+0.616,6,9,0.4727,,,,1.0000
HD50,descriptive,Delta: Transformer (matched),Delta: Proposed (learned),signed_quantization_effect,+0.219,-0.580,+0.828,7,9,0.5273,,,,1.0000
HD51,descriptive,Delta: Qwen (pretrained),Delta: Proposed (learned),signed_quantization_effect,+0.519,-0.011,+0.995,7,9,0.0547,,,,0.4102
HD52,descriptive,|Delta|: TCN,|Delta|: Proposed (learned),absolute_task_quantization_effect,+0.634,+0.364,+0.978,9,9,0.0039,,,,0.0586
HD53,descriptive,|Delta|: Transformer,|Delta|: Proposed (learned),absolute_task_quantization_effect,+0.993,+0.443,+1.493,8,9,0.0078,,,,0.0625
HD54,descriptive,|Delta|: Qwen,|Delta|: Proposed (learned),absolute_task_quantization_effect,+1.608,+0.987,+2.252,9,9,0.0039,,,,0.0117
HD55,claim C4,Proposed / SPAR tokens,CNN / adapted,mean_pose_error,-0.506,-1.421,+0.088,3,9,0.1523,non-inferiority,0.0156,0.0156,0.9336
HD56,descriptive,Proposed / SPAR features,CNN / adapted,mean_pose_error,-0.372,-1.269,+0.375,3,9,0.4180,,,,0.9961
HD57,descriptive,Proposed / SPAR tokens,CNN / matched,mean_pose_error,-3.658,-4.877,-2.605,0,9,0.0039,,,,0.0078
HD58,descriptive,Proposed / SPAR features,CNN / matched,mean_pose_error,-3.525,-4.692,-2.527,0,9,0.0039,,,,0.0078
HD59,descriptive,Proposed / SPAR tokens,CNN / TBME retrained,mean_pose_error,-3.495,-5.868,-1.890,0,9,0.0039,,,,0.1016
HD60,descriptive,Proposed / SPAR features,CNN / TBME retrained,mean_pose_error,-3.362,-5.683,-1.744,0,9,0.0039,,,,0.1133
HD61,descriptive,Proposed / SPAR tokens,Proposed / SPAR features,mean_pose_error,-0.134,-0.320,+0.046,3,9,0.1289,,,,0.7734
HD62,claim C3,Proposed / SPAR tokens,Proposed / learned tokens,mean_pose_error,-2.401,-3.065,-1.693,0,9,0.0039,two-sided,0.0156,0.0156,0.0078
HD63,descriptive,|Delta|: TCN,|Delta|: Proposed (SPAR),absolute_task_quantization_effect,+0.790,+0.584,+0.999,9,9,0.0039,,,,0.0078
HD64,descriptive,|Delta|: Transformer,|Delta|: Proposed (SPAR),absolute_task_quantization_effect,+1.149,+0.744,+1.568,9,9,0.0039,,,,0.0078
HD65,descriptive,|Delta|: Qwen,|Delta|: Proposed (SPAR),absolute_task_quantization_effect,+1.765,+1.067,+2.440,9,9,0.0039,,,,0.0078
HD66,descriptive,|Delta|: Proposed (learned),|Delta|: Proposed (SPAR),absolute_task_quantization_effect,+0.157,-0.078,+0.374,6,9,0.1484,,,,0.8047
HD67,descriptive,TabPFN 3.5 / SPAR tokens,CNN / adapted,mean_pose_error,-0.879,-1.890,-0.084,2,9,0.0234,,,,0.5703
HD68,descriptive,TabPFN 3.5 / SPAR features,CNN / adapted,mean_pose_error,-1.030,-2.190,-0.233,0,9,0.0039,,,,0.4844
HD69,descriptive,TabPFN 3.5 / SPAR tokens,CNN / matched,mean_pose_error,-4.032,-5.358,-2.785,0,9,0.0039,,,,0.0078
HD70,descriptive,TabPFN 3.5 / SPAR features,CNN / matched,mean_pose_error,-4.183,-5.631,-2.868,0,9,0.0039,,,,0.0078
HD71,descriptive,TabPFN 3.5 / SPAR tokens,CNN / TBME retrained,mean_pose_error,-3.869,-6.376,-2.029,0,9,0.0039,,,,0.0859
HD72,descriptive,TabPFN 3.5 / SPAR features,CNN / TBME retrained,mean_pose_error,-4.020,-6.619,-2.191,0,9,0.0039,,,,0.0859
HD73,descriptive,TabPFN 3.5 / SPAR tokens,Proposed / SPAR tokens,mean_pose_error,-0.373,-0.627,-0.098,1,9,0.0195,,,,0.1797
HD74,descriptive,TabPFN 3.5 / SPAR features,Proposed / SPAR features,mean_pose_error,-0.658,-1.012,-0.323,1,9,0.0078,,,,0.0664
HD75,descriptive,TabPFN 3.5 / SPAR tokens,TabPFN 3.5 / SPAR features,mean_pose_error,+0.151,+0.033,+0.307,7,9,0.0156,,,,0.3750
HD76,descriptive,|Delta|: TabPFN 3.5,|Delta|: Proposed (SPAR),absolute_task_quantization_effect,-0.147,-0.307,+0.017,2,9,0.0781,,,,0.5859
HD77,claim C1,"SPAR tokens, pooled (Proposed, TabPFN 3.5)","SPAR features, pooled (same receivers)",pooled_quantization_effect,+0.009,-0.116,+0.142,5,9,0.8711,non-inferiority,0.0156,0.0156,
HD78,claim C2,"Learned tokens, pooled (Proposed, TCN, Transformer, Qwen)","Learned features, pooled (same receivers)",pooled_quantization_effect,+0.446,+0.099,+0.817,8,9,0.0195,non-inferiority,0.0156,0.7148,
HD79,descriptive,Proposed / learned tokens,TCN / tokens (matched),mean_pose_error,-1.798,-2.504,-1.175,0,9,0.0039,,,,
HD80,descriptive,Proposed / learned features,TCN / features (matched),mean_pose_error,-1.658,-2.515,-0.787,1,9,0.0078,,,,
HD81,descriptive,Proposed / learned tokens,Transformer / tokens (matched),mean_pose_error,-6.179,-7.480,-4.891,0,9,0.0039,,,,
HD82,descriptive,Proposed / learned features,Transformer / features (matched),mean_pose_error,-5.960,-7.497,-4.462,0,9,0.0039,,,,
HD83,descriptive,Qwen / pretrained tokens,Proposed / learned tokens,mean_pose_error,+5.031,+3.690,+6.429,9,9,0.0039,,,,
HD84,descriptive,Qwen / pretrained features,Proposed / learned features,mean_pose_error,+4.512,+3.120,+6.039,9,9,0.0039,,,,
HD85,descriptive,"Proposed / SPAR tokens, Thumb","Proposed / SPAR features, Thumb",movement_pose_error,-0.291,-0.833,+0.214,3,9,0.2539,,,,
HD86,descriptive,"Proposed / SPAR tokens, Index","Proposed / SPAR features, Index",movement_pose_error,+0.069,-0.460,+0.593,5,9,0.7383,,,,
HD87,descriptive,"Proposed / SPAR tokens, Middle","Proposed / SPAR features, Middle",movement_pose_error,-0.365,-0.966,+0.216,2,9,0.2031,,,,
HD88,descriptive,"Proposed / SPAR tokens, Ring","Proposed / SPAR features, Ring",movement_pose_error,-0.171,-0.682,+0.380,2,9,0.4062,,,,
HD89,descriptive,"Proposed / SPAR tokens, Pinky","Proposed / SPAR features, Pinky",movement_pose_error,-0.042,-0.334,+0.236,3,9,0.7344,,,,
HD90,descriptive,"Proposed / SPAR tokens, Fist","Proposed / SPAR features, Fist",movement_pose_error,-0.125,-0.385,+0.174,3,9,0.3281,,,,
HD91,descriptive,"Proposed / SPAR tokens, 2-Pinch","Proposed / SPAR features, 2-Pinch",movement_pose_error,-0.062,-0.415,+0.329,3,9,0.7031,,,,
HD92,descriptive,"Proposed / SPAR tokens, 3-Pinch","Proposed / SPAR features, 3-Pinch",movement_pose_error,-0.082,-0.527,+0.423,4,9,0.6250,,,,


==> anc/SD3_hd_emg_accuracy_runtime.csv <==
model,pose_error_mean_mm,pose_error_participant_sd_mm,decoder_parameters_million,receiver_latency_mean_ms,receiver_latency_call_sd_ms,n_participants,source_page
CNN / adapted,11.318,2.404,7.489,1.180,0.007,9,8
TCN / tokens (matched),15.012,2.644,7.549,2.251,0.004,9,8
TCN / features (matched),14.645,2.311,7.549,2.248,0.004,9,8
Transformer / tokens (matched),19.392,2.866,7.445,2.541,0.007,9,8
Transformer / features (matched),18.948,3.299,7.445,2.541,0.006,9,8
Qwen / bypass tokens,16.614,3.362,0.401,0.477,0.002,9,8
Qwen / random tokens,19.140,3.397,440.870,11.951,0.116,9,8
Qwen / pretrained tokens,18.245,2.631,440.870,12.072,0.186,9,8
Qwen / pretrained features,17.500,2.827,440.870,12.025,0.107,9,8
TabPFN 3.5 / SPAR tokens,10.439,2.001,218.983,153295.076,18.764,9,8
TabPFN 3.5 / SPAR features,10.288,2.022,218.983,153226.692,11.683,9,8
Proposed / learned tokens,13.214,2.614,0.705,1.349,0.005,9,8
Proposed / learned features,12.987,2.594,0.705,1.282,0.005,9,8
Proposed / SPAR tokens,10.812,2.133,0.689,1.151,0.005,9,8
Proposed / SPAR features,10.946,2.100,0.689,1.134,0.003,9,8


==> anc/SD4_transfer_and_cohorts.csv <==
comparison,dataset,participants,token_minus_continuous_mm,ci95_lower_mm,ci95_upper_mm,adjusted_p,test_family,note
SPAR: separate participants,HD-EMG,9,0.064,-0.067,0.205,0.320,2-contrast Holm,exact sign-flip interval
Learned: separate participants,HD-EMG,9,0.207,-0.011,0.414,0.117,2-contrast Holm,exact sign-flip interval
Official test,emg2pose,176,-0.043,-0.156,0.068,,not supplied for three-encoder mean,three encoders
Unseen participants,emg2pose,20,0.017,-0.163,0.206,,not supplied for three-encoder mean,three encoders
Held-out sessions,emg2pose,10,0.037,-0.49,0.561,,not supplied for three-encoder mean,three encoders


==> anc/SD5_emg2pose_12_comparisons.csv <==
comparison_id,representation,packet_rate_kB_s,alternative_minus_learned_mm,ci95_lower_mm,ci95_upper_mm,p_maxT_12,cpu_latency_median_ms,v100_latency_median_ms,learned_encoder_seed,n_participants,source_page
EP01,"Continuous features (256D, FP32)",819.6,+0.230,+0.090,+0.374,0.018,11.9,3.4,260905,176,5
EP02,"Pose-supervised features (256D, FP32)",819.6,-0.160,-0.375,+0.054,0.709,12.1,3.6,260905,176,5
EP03,"FSQ (1,000 codes; 10 bits)",1.45,+0.115,-0.071,+0.294,0.850,10.1,4.0,260905,176,5
EP04,"BioCodec, 6 codebooks (48 bits)",5.25,+0.264,-0.002,+0.524,0.330,,,260905,176,5
EP05,Quantized PCA (4D; 10 bits),1.45,+0.311,+0.131,+0.482,0.006,12.0,4.0,260905,176,5
EP06,"K-means (1,024 codes; 10 bits)",1.45,+0.427,+0.187,+0.666,0.007,3.5,3.0,260905,176,5
EP07,"Engineered features (67D, FP32)",214.8,+0.533,+0.298,+0.763,<0.001,3.3,2.5,260905,176,5
EP08,Quantized PCA (4D; 8 bits),1.25,+0.566,+0.357,+0.766,<0.001,12.1,4.1,260905,176,5
EP09,Quantized PCA (4D; 16 bits),2.05,+0.608,+0.394,+0.814,<0.001,10.9,4.0,260905,176,5
EP10,K-means (256 codes; 8 bits),1.25,+0.725,+0.482,+0.961,<0.001,3.5,3.0,260905,176,5
EP11,"BioCodec, 3 codebooks (24 bits)",2.85,+0.765,+0.524,+1.002,<0.001,,,260905,176,5
EP12,"BioCodec, 1 codebook (8 bits)",1.25,+1.067,+0.781,+1.351,<0.001,,,260905,176,5
reference,"Learned tokens (1,024 codes; 10 bits)",1.45,,,,,13.7,4.4,260905,176,5


==> anc/SD6_emg2pose_all_cohorts.csv <==
representation,encoder_or_codec_fits,official_176_mean_mm,unseen_20_mean_mm,held_session_10_mean_mm,source_page
"Learned tokens (1,024 codes; 10 bits)",3,28.00,22.87,15.63,13
"Continuous features (256D, FP32)",3,28.04,22.85,15.59,13
"BioCodec, 6 codebooks (48 bits)",3,28.24,23.15,15.58,13
"FSQ (1,000 codes; 10 bits)",1,28.08,23.11,15.75,13
Quantized PCA (4D; 10 bits),1,28.27,23.25,15.68,13
"K-means (1,024 codes; 10 bits)",none,28.39,23.43,16.15,13
"Engineered features (67D, FP32)",none,28.50,23.20,15.39,13
"Pose-supervised features (256D, FP32)",3 joint,27.80,23.21,15.75,13


==> anc/SD7_emg2pose_motion_diagnostics.csv <==
cohort,representation,pose_error_mm,pre_score_hold_error_mm,pooled_velocity_r2,source_page
Official,Learned tokens,28.00,29.65,-0.0198,16
Official,Continuous features,28.04,29.63,-0.0197,16
Official,Pose-supervised features,27.80,29.26,-0.0106,16
Held session,Learned tokens,15.63,16.96,0.0085,16
Held session,Continuous features,15.59,17.04,0.0058,16
Held session,Pose-supervised features,15.75,16.83,0.0089,16


==> anc/SD8_spar_corruption.csv <==
condition,token_error_mm,continuous_error_mm,difference_in_increase_mm,ci95_lower_mm,ci95_upper_mm,p_holm
Clean,10.81,10.95,,,,
"Noise, 1% RMS",10.85,10.98,0.00,-0.02,0.03,1.000
"Noise, 3.2% RMS",10.99,11.13,-0.01,-0.06,0.06,1.000
"Noise, 10% RMS",12.08,12.31,-0.10,-0.25,0.05,0.609
"Noise, 32% RMS",16.54,16.38,0.29,-0.29,0.93,0.891
5% of electrodes,13.00,13.36,-0.23,-0.43,0.01,0.164
10% of electrodes,14.50,14.76,-0.12,-0.34,0.10,0.289
25% of electrodes,17.32,17.25,0.20,-0.06,0.50,0.289
One array,15.14,16.67,-1.40,-1.88,-1.05,0.020
Two arrays,17.20,18.36,-1.03,-1.40,-0.70,0.020


==> anc/SD9_spar_ablation_and_heldout_retrieval.csv <==
section,alternative,reference,mean_alternative_mm,mean_reference_mm,difference_mm,ci95_lower_mm,ci95_upper_mm,participants_alternative_higher,n_participants,p_unadjusted,p_holm,holm_family
ablation,"Centre log band power (6 values), tokens","Centre log band power (6 values), continuous",13.309,13.061,+0.248,+0.020,+0.497,8,9,0.0234,,
ablation,"Matrix-log diagonal (6 values), tokens","Matrix-log diagonal (6 values), continuous",11.123,11.183,-0.060,-0.245,+0.125,4,9,0.4531,,
ablation,"Full SPAR (18 values), tokens","Full SPAR (18 values), continuous",10.812,10.946,-0.134,-0.320,+0.046,3,9,0.1289,,
ablation,"Centre log band power (6 values), tokens","Full SPAR (18 values), tokens",13.309,10.812,+2.497,+1.600,+3.356,9,9,0.0039,0.0078,two token descriptors vs full SPAR
ablation,"Matrix-log diagonal (6 values), tokens","Full SPAR (18 values), tokens",11.123,10.812,+0.311,+0.147,+0.501,8,9,0.0078,0.0078,two token descriptors vs full SPAR
ablation,"Centre log band power (6 values), continuous","Full SPAR (18 values), continuous",13.061,10.946,+2.115,+1.344,+2.876,9,9,0.0039,,
ablation,"Matrix-log diagonal (6 values), continuous","Full SPAR (18 values), continuous",11.183,10.946,+0.237,+0.078,+0.422,9,9,0.0039,,
held-out pose retrieval,"Tokens (1,024 codes)",Continuous SPAR,8.012,7.924,+0.089,+0.004,+0.183,7,9,0.0430,0.0430,three token representations vs continuous
held-out pose retrieval,Tokens (64 codes),Continuous SPAR,8.142,7.924,+0.218,+0.081,+0.358,8,9,0.0078,0.0156,three token representations vs continuous
held-out pose retrieval,Token IDs (Hamming),Continuous SPAR,8.842,7.924,+0.918,+0.537,+1.292,9,9,0.0039,0.0117,three token representations vs continuous

